QAOA-MaxCut has barren plateaus for almost all graphs

The QAOA has been the subject of intense study over recent years, yet the corresponding Dynamical Lie Algebra (DLA)--a key indicator of the expressivity and trainability of VQAs--remains poorly understood beyond highly symmetric instances. An exponentially scaling DLA dimension is associated with the presence of so-called barren plateaus (BP) in the optimization landscape, which renders training intractable. In this work, we investigate the DLA of QAOA applied to the canonical MaxCut, for both weighted and unweighted graphs. For weighted graphs, we show that when the weights are drawn from a continuous distribution, the DLA dimension grows as $\Theta(4^n)$ almost surely for all connected graphs except paths and cycles. In the more common unweighted setting, we show that asymptotically all but an exponentially vanishing fraction of graphs have $\Theta(4^n)$ large DLA dimension. The entire simple Lie algebra decomposition of the corresponding DLAs is also identified, from which we prove that the variance of the loss function is $O(1/2^n)$, implying that QAOA on these weighted and unweighted graphs all suffers from BP. Moreover, we give explicit constructions for families of graphs whose DLAs have exponential dimension, including cases whose MaxCut is in $\mathsf P$. Our proof of the unweighted case is based on a number of splitting lemmas and DLA-freeness conditions that allow one to convert prohibitively complicated Lie algebraic problems into amenable graph theoretic problems. These form the basis for a new algorithm that computes such DLAs orders of magnitude faster than previous methods, reducing runtimes from days to seconds on standard hardware. We apply this algorithm to MQLib, a classical MaxCut benchmark suite covering over 3,500 instances with up to 53,130 vertices, and find that, ignoring edge weights, at least 75% of the instances possess a DLA of dimension at least $2^{128}$.

==> scripts/inkscape_figure.sh <==
# inkscape-figures: helper tool to manage and export figures via Inkscape on WSL/Ubuntu
# Inspired by https://github.com/gillescastel/inkscape-figures

INKSCAPE_PATH="C:\\Program Files\\Inkscape\\bin\\inkscape.exe"
DEFAULT_IMG_DIR="img"
TEMPLATE_FILE="scripts/template.svg"

# Run inkscape export command via PowerShell
function export_figure() {
    local file="$1"
    local base="${file%.svg}"
    echo "[INFO] Exporting $file → ${base}.pdf"

    powershell.exe -Command "& '${INKSCAPE_PATH}' \
        --export-area-drawing \
        --export-dpi 300 \
        --export-type=pdf \
        --export-latex \
        --export-filename='${base}.pdf' \
        '${file}'"
}

# Open a figure by inkscape
function open_figure() {
    local file="$1"
    powershell.exe -Command "& '${INKSCAPE_PATH}' '${file}'"
}

# Watch SVG files for changes and export automatically
function watch_figures() {
    local dir="${1:-$DEFAULT_IMG_DIR}"
    echo "[INFO] Watching directory: $dir (via inotifywait)"
    echo "[INFO] Press Ctrl+C to stop."

    # Ensure directory exists
    [[ ! -d "$dir" ]] && { echo "[ERROR] Directory not found: $dir"; exit 1; }

    # Ensure export_figure is visible to subshells
    declare -f export_figure >/dev/null || {
        echo "[ERROR] export_figure not defined."
        exit 1
    }

    # Watch for file events recursively
    while inotifywait -r -e close_write,create,move "$dir" >/dev/null 2>&1; do
        # Get list of changed .svg files
        local changed_files
        changed_files=$(find "$dir" -type f -name "*.svg" -newer "$dir")

        # Export each changed file
        while IFS= read -r file; do
            echo "[CHANGE] Detected update in: $(basename "$file")"
            export_figure "$file"
        done <<< "$changed_files"
    done
}


# Create a new figure
function create_figure() {
    local title="$1"
    local target_dir="${2:-$DEFAULT_IMG_DIR}"

    if [[ -z "$title" ]]; then
        echo "Usage: inkscape-figures create 'title' [directory]"
        exit 1
    fi

    mkdir -p "$target_dir"
    local filename="${target_dir%/}/${title}.svg"

    if [[ -e "$filename" ]]; then
        echo "[WARN] File already exists: $filename"
    else
        cp "$TEMPLATE_FILE" "$filename"
        echo "[INFO] Created $filename"
    fi
}

# Edit a figure interactively
function edit_figure() {
    local dir="${1:-$DEFAULT_IMG_DIR}"

    if ! compgen -G "${dir}/*.svg" > /dev/null; then
        echo "[ERROR] No SVG files found in $dir"
        exit 1
    fi

    # Use fzf if available
    if command -v fzf > /dev/null; then
        local file
        file=$(find "$dir" -type f -name "*.svg" | fzf --prompt="Select figure: ")
    else
        echo "Available figures:"
        select file in "$dir"/*.svg; do
            [[ -n "$file" ]] && break
        done
    fi

    if [[ -z "$file" ]]; then
        echo "[INFO] No selection made."
        exit 0
    fi

    echo "[INFO] Opening $file in Inkscape..."
    powershell.exe -Command "& '${INKSCAPE_PATH}' '${file}'"
}

# --- Main command dispatcher ---
case "$1" in
    watch)
        watch_figures "$2"
        ;;
    create)
        shift
        create_figure "$@"
        ;;
    edit)
        shift
        edit_figure "$@"
        ;;
    *)
        echo "Usage: inkscape-figures [watch|create|edit]"
        echo "  watch [dir]           Watch SVGs and auto-export to PDF+LaTeX"
        echo "  create 'title' [dir]  Create new figure from template"
        echo "  edit [dir]            Select and open an SVG in Inkscape"
        ;;
esac

